Vortex mechanics in planar nano-magnets

A collective-variable approach for the study of non-linear dynamics of magnetic textures in planar nano-magnets is proposed. The variables are just arbitrary parameters (complex or real) in the specified analytical function of a complex variable, describing the texture in motion. Starting with such a function, a formal procedure is outlined, allowing a (non-linear) system of differential equations of motion to be obtained for the variables. The resulting equations are equivalent to Landau-Lifshitz-Gilbert dynamics as far as the definition of collective variables allows it. Apart from the collective-variable specification, the procedure does not involve any additional assumptions (such as translational invariance or steady-state motion). As an example, the equations of weakly non-linear motion of a magnetic vortex are derived and solved analytically. A simple formula for the dependence of the vortex precession frequency on its amplitude is derived. The results are verified against special cases from the literature and agree quantitatively with experiments and simulations.

==> anc/frequency.m <==
(* Magnetic vortex precession frequency. *)
(* This Mathematica file defines special functions for computing vortex
   precession frequency in circular cylindrical magnetic nano-dots.

   The main function is nu0[R, Lz, Ms, C], which gives the frequency (in Hz)
   of free vortex precession in a dot with radius R (meters),
   thickness Lz (meters), saturation magnetization Ms (A/m) and
   exchange stiffness C=2A (J/m).

   For example, after loading this file into Mathematica with the command
   Get["frequency.m"]
   the experimental frequencies (in MHz) for large flat Permalloy dots from
   Phys.Rev.Lett. 96, 067205 (2006) are reproduced by
   With[{Lz = 30*10^(-9), Ms = 812*10^3, C = 26*10^(-12)},
       {nu0[4300/2*10^(-9), Lz, Ms, C], nu0[5300/2*10^(-9), Lz, Ms, C],
       nu0[6300/2*10^(-9), Lz, Ms, C]}/10^6]
   which (after a few minutes of computation) should print
   {69.7268, 56.6786, 47.7443}

   For the case of simulation in JMMM 242-245(2), 1005 (2002)
   nu0[90*10^(-9), 30*10^(-9), 812*10^3, 26*10^(-12)]/10^6
   gives
   1404.15
   MHZ. It corresponds to the rotation period of 0.712 ns, which is in
   excellent agreement to the one, read off the tail (corresponding to small
   amplitudes) of the decaying time dependence of magnetization components
   in Fig. 1.

   Changing the parameters above one can try to match other experiments, not
   discussed in the paper.

   The rest of the file defines special functions, arising in magnetostatic
   energy expansion over vortex displacement |A| (see the manuscript). The
   coefficients k2 and k4 are dimensionless and normalized by
   mu0 Ms^2 Pi Lz R^2. These coefficients include the exchange energy as
   well as the energies of face and volume magnetic charges. They are
   computed with no approximations and include all the terms due to
   vortex core shape deformation. Additionally, certain identical
   transformations were performed to accelerate convergence of some of
   the improper integrals, which made the expressions even harder to read, but
   much easier to evaluate. These transformations were tested against
   non-accelerated versions of the expressions, which (together with
   the descriptions of transformations involved) will be published and
   analyzed in the forthcoming paper. The coefficient k4 is much less tested
   and not fully accelerated. It may generate Mathematica warnings during
   evaluation. Despite these warnings it was checked to be precise to at least
   to a few digits in common cases.

   Dimensionless exchange energy (normalized, as before by mu0 Ms^2 Pi Lz R^2)
   of displaced magnetic vortex is

   eEX = (2 - Log[(2 rv)/(1 + Sqrt[1 - 4 A^2])])/rho^2 ,

   where rv=rhoV/rho, rho=R/Le is cylinder radius in units of the exchange
   length Le, rhoV is vortex core radius in units of Le. This expression is
   valid for any A=|A|<1/2 and can be easily expanded into the Taylor series
   in powers of A.

   The expansions of the energy of face and volume charges (in the same 
   normalization) can be expressed through the special functions, defined 
   below, in the following way

   eF =  (rho rv^3 W0[lambda/(rho rv)])/lambda + 
          A^2 ( 
                rho rv^3 (W2f1[lambda/(rho rv)] + 
                rv^2 W2f2[lambda/(rho rv)])
              )/lambda + 
          A^4 ( 
               rho rv^3 (W4f1[lambda/(rho rv)] + 
               rv^2 W4f2[lambda/(rho rv)] + 
               rv^4 W4f3[lambda/(rho rv)])
              )/lambda                                        ,

   eV = A^2 V2v[lambda/rho, rv] + A^4 V4v[lambda/rho, rv]    ,

   where lambda=Lz/Le is cylinder thickness in units of Le. From these 
   expansions the expressions for k2 and k4 follow directly. Functions k2 and
   k4 may look complex, but they are just a functions of two parameters rho and
   lambda (since rhoV is a function of lambda only).

   In the case of large dots R>>Lz, rv<<1 and rho>>1 (allowing to neglect 
   exchange contribution) only the term, proportional to V2V, remains in k2,
   which can be further simplified into analytical form, presented in 
   the paper, by completely neglecting the vortex core (putting rv=0). 
   For the case Lz/R<<1 the integral, remaining after series expansion in Lz/R,
   is just a number, expressible via Catalan's constant.

   Konstantin L. Metlov
   Donetsk, 31 Jan 2013.
*)

(* --- function definitions --- *)

(* equilibrium radius *)

U[x_?NumericQ] := 
  Re[NIntegrate[(
    2  r1 (-1 + r1^2) r2 (-1 + r2^2) EllipticK[(
      4 r1 r2)/((r1 + r2)^2 + x^2)])/(Pi (1 + r1^2) (1 + 
       r2^2) Sqrt[(r1 + r2)^2 + x^2]), {r1, 0, 1}, {r2, 0, r1, 1}]];
u000 = U[0];
G[x_] := u000 - U[x];
Derivative[1][U] = Uh;
Uh[h_?NumericQ] := 
  1/(4 Pi^2) Re[
     NIntegrate[(1 - r1^2)/(1 + r1^2) (1 - r2^2)/(1 + r2^2)
       r1 r2 (-((
        8 h Pi EllipticE[(4 r1 r2)/(
          h^2 + (r1 + r2)^2)])/((h^2 + (r1 - r2)^2) Sqrt[
         h^2 + (r1 + r2)^2]))), {r1, 0, 1}, {r2, 0, r1, 1}]];
Q[x_] = (3  G[x])/x - G'[x];
rhoV[lambda_?NumericQ] := 
  rv /. FindRoot[-(1/rv) + rv Q[lambda/rv], {rv, 0.8, 0.9}][[1]];

(* face charges special functions *)

U0n[x_?NumericQ] := 
  2 Re[NIntegrate[(r1 (1 - r1^2))/(1 + r1^2) (r2 (1 - r2^2))/(
      1 + r2^2)
       LegendreQ[-(1/2), (r1^2 + r2^2 + x^2)/(
       2 r1 r2)]/(Pi Sqrt[r1 r2]), {r1, 0.0001, 1}, {r2, r1, 1}]];
U0n0 = 2 Re[
    NIntegrate[(r1 (1 - r1^2))/(1 + r1^2) (r2 (1 - r2^2))/(1 + r2^2)
       LegendreQ[-(1/2), (r1^2 + r2^2)/(2 r1 r2)]/(Pi Sqrt[
       r1 r2]), {r1, 0.0001, 1}, {r2, r1, 1}]];

U2f1n[x_?NumericQ] := 
 Re[NIntegrate[-((
    16 r1^3 r2 (-1 + r2^2) LegendreQ[-(1/2), (r1^2 + r2^2 + x^2)/(
      2 r1 r2)])/(Pi (1 + r1^2)^2 Sqrt[r1 r2] (1 + r2^2))), {r1, 0,
     1}, {r2, 0, r1, 1}]]
U2f1n0 = U2f1n[0.0];
U2f2n[x_?NumericQ] := 
  Re[NIntegrate[-((
      Sqrt[r] (-1 + r^2) LegendreQ[-(1/2), (1 + r^2 + x^2)/(2 r)])/(
      2 Pi (1 + r^2))), {r, 0, 1}] + 
    NIntegrate[-(4 r1^4 (-1 + r1^2) Sqrt[
         r1 r2] (-1 + r2^2) LegendreQ[-(1/2), (r1^2 + r2^2 + x^2)/(
          2 r1 r2)])/(Pi (1 + r1^2)^3 (1 + r2^2)), {r1, 0, 1}, {r2,
       0, r1, 1}] + 
    NIntegrate[(
     8 r1^3 r2^3 Sqrt[r1 r2]
       LegendreQ[1/2, (r1^2 + r2^2 + x^2)/(
       2 r1 r2)])/(Pi (1 + r1^2)^2 (1 + r2^2)^2), {r1, 0.00001, 
      1}, {r2, 0.00001, r1, 1}]];
U2f2n0 = U2f2n[0.0];
U4f1n[x_?NumericQ] := 
  Re[NIntegrate[(
     64 (r1 r2)^(5/2)
       LegendreQ[-(1/2), (r1^2 + r2^2 + x^2)/(
       2 r1 r2)])/(Pi (1 + r1^2)^2 (1 + r2^2)^2), {r1, 0, 1}, {r2, 
      0, r1, 1}] - 
    NIntegrate[(
     4 Sqrt[r] (-1 + r^2) LegendreQ[-(1/2), (1 + r^2 + x^2)/(
       2 r)])/(Pi (1 + r^2)), {r, 0, 1}] - 
    NIntegrate[(
     64 r1^4 Sqrt[
      r1 r2] (-1 + r2^2) LegendreQ[-(1/2), (r1^2 + r2^2 + x^2)/(
       2 r1 r2)])/(Pi (1 + r1^2)^3 (1 + r2^2)), {r1, 0, 1}, {r2, 0,
       r1, 1}]];
U4f1n0 = U4f1n[0.0];
U4f2n[x_?NumericQ] := 
  Re[NIntegrate[(
     32 r1^2 (-1 + r1^2) (r1 r2)^(5/2)
       LegendreQ[-(1/2), (r1^2 + r2^2 + x^2)/(
       2 r1 r2)])/(Pi (1 + r1^2)^3 (1 + r2^2)^2), {r1, 0, 1}, {r2, 
      0, r1, 1}] + 
    NIntegrate[(
     2 Sqrt[r] (3 + 2 r^2 - 3 r^4) LegendreQ[-(1/2), (1 + r^2 + x^2)/(
       2 r)])/(Pi (1 + r^2)^2), {r, 0, 1}] + 
    NIntegrate[(Sqrt[
        r] (-1 + 
          r^2) ((1 - r^2 + x^2) LegendreQ[-(1/2), (1 + r^2 + x^2)/(
            2 r)] + 
          r (-1 + r^2 + x^2) LegendreQ[1/2, (1 + r^2 + x^2)/(
            2 r)]))/(Pi (1 + r^2) (r^4 + 
          2 r^2 (-1 + x^2) + (1 + x^2)^2)), {r, 0, 1}] - 
    NIntegrate[(32 r1^6 (-2 + r1^2) Sqrt[
        r1 r2] (-1 + r2^2) LegendreQ[-(1/2), (r1^2 + r2^2 + x^2)/(
         2 r1 r2)])/(Pi (1 + r1^2)^4 (1 + r2^2)), {r1, 0, 1}, {r2, 
      0, r1, 1}] + 
    NIntegrate[(
     8 r^(7/2)
       LegendreQ[1/2, (1 + r^2 + x^2)/(2 r)])/(Pi (1 + r^2)^2), {r,
       0, 1}] + 
    NIntegrate[(
     32 r1^3 r2^3 Sqrt[
      r1 r2] (-1 + 3 r2^2) LegendreQ[1/2, (r1^2 + r2^2 + x^2)/(
       2 r1 r2)])/(Pi (1 + r1^2)^2 (1 + r2^2)^3), {r1, 0.000001, 
      1}, {r2, 0.000001, r1, 1}]];
U4f2n0 = U4f2n[0.0];
U4f3n[x_?NumericQ] := 
  1/32 (1/(3 Pi x)
       2 (-x^2 (2 + x^2) EllipticE[-(4/x^2)] + (9 + 4 x^2 + 
           x^4) EllipticK[-(4/x^2)]) + 
     Re[32 NIntegrate[(
         r^(9/2) (-1 + r^2) LegendreQ[-(1/2), (1 + r^2 + x^2)/(
           2 r)])/(Pi (1 + r^2)^3), {r, 0, 1}] + 
       128 NIntegrate[(r1^4 (-1 + r1^2) r2^4 Sqrt[
            r1 r2] (-1 + r2^2) LegendreQ[-(1/2), (r1^2 + r2^2 + x^2)/(
             2 r1 r2)])/(Pi (1 + r1^2)^3 (1 + r2^2)^3), {r1, 0, 
          1}, {r2, 0, r1, 1}] - 
       62 (NIntegrate[(
          Sqrt[r] (-1 + r^2) LegendreQ[-(1/2), (1 + r^2 + x^2)/(
            2 r)])/(Pi (1 + r^2)), {r, 0, 1}]) + 
       NIntegrate[-((-1 + 
              
              r^2) (3 ((-1 + r)^2 + x^2) ((1 + r)^2 + x^2) (1 - r^4 + 
                 r^6 - 3 x^4 - 2 x^6 - 
                 r^2 (1 + 7 x^2 + 3 x^4)) LegendreQ[3/2, (
                1 + r^2 + x^2)/(2 r)] - 
              2 I Sqrt[
               r^4 + 2 r^2 (-1 + x^2) + (1 + x^2)^2] (r^8 + 
                 r^6 (-1 + x^2) - (1 + x^2)^3 (-1 + 2 x^2) - 
                 r^4 x^2 (7 + 3 x^2) - 
                 r^2 (1 + x^2)^2 (1 + 5 x^2)) LegendreQ[3/2, 1, (
                1 + r^2 + x^2)/(2 r)]))/(3 Pi r^(
           3/2) (1 + r^2) (r^4 + 
             2 r^2 (-1 + x^2) + (1 + x^2)^2)^2), {r, 0.0001, 1}] + 
       16 NIntegrate[-((-1 + 
               r^2) ((r^4 - r^2 (-1 + x^2) - 2 (1 + x^2)^2) LegendreQ[
                 1/2, (1 + r^2 + x^2)/(2 r)] + 
               3 r (1 - r^2 + x^2) LegendreQ[3/2, (1 + r^2 + x^2)/(
                 2 r)]))/(Pi Sqrt[
            r] (1 + r^2) (r^4 + 2 r^2 (-1 + x^2) + (1 + x^2)^2)), {r, 
          0.00001, 1}] - 
       128 NIntegrate[((-1 + r1^2) r2^8 Sqrt[
            r1 r2] (1 - 4 r2^2 + r2^4) LegendreQ[-(1/2), (
             r1^2 + r2^2 + x^2)/(
             2 r1 r2)])/(Pi (1 + r1^2) (1 + r2^2)^5), {r1, 0, 
          1}, {r2, 0, r1, 1}] + 
       16 NIntegrate[(r^(
            7/2) ((-1 + 2 r^4 + x^2 + 2 x^4 + 
                 r^2 (-1 + 4 x^2)) LegendreQ[1/2, (1 + r^2 + x^2)/(
                2 r)] - 
              3 r (-1 + r^2 + x^2) LegendreQ[3/2, (1 + r^2 + x^2)/(
                2 r)]))/(Pi (1 + r^2)^2 (r^4 + 
              2 r^2 (-1 + x^2) + (1 + x^2)^2)), {r, 0.0001, 1}] + 
       16*6 NIntegrate[(
         r^(7/2) LegendreQ[1/2, (1 + r^2 + x^2)/(
           2 r)])/(Pi (1 + r^2)^2), {r, 0.0001, 1}] + 
       16*32 NIntegrate[(
         r1^7 (-2 + r1^2) r2^3 Sqrt[r1 r2]
           LegendreQ[1/2, (r1^2 + r2^2 + x^2)/(
           2 r1 r2)])/(Pi (1 + r1^2)^4 (1 + r2^2)^2), {r1, 0.00001,
           1}, {r2, 0.00001, r1, 1}] + 
       32 NIntegrate[(
         r^(13/2) LegendreQ[3/2, (1 + r^2 + x^2)/(
           2 r)])/(Pi (1 + r^2)^3), {r, 0.0001, 1}] + 
       32*8 NIntegrate[(
         r1^6 r2^6 Sqrt[r1 r2]
           LegendreQ[3/2, (r1^2 + r2^2 + x^2)/(
           2 r1 r2)])/(Pi (1 + r1^2)^3 (1 + r2^2)^3), {r1, 0.0001, 
          1}, {r2, 0.0001, r1, 1}]]);
U4f3n0 = U4f3n[0.0000008];
W0[x_?NumericQ] := U0n0 - U0n[x];
W2f1[x_?NumericQ] := U2f1n0 - U2f1n[x];
W2f2[x_?NumericQ] := U2f2n0 - U2f2n[x];
W4f1[x_?NumericQ] := U4f1n0 - U4f1n[x];
W4f2[x_?NumericQ] := U4f2n0 - U4f2n[x];
W4f3[x_?NumericQ] := U4f3n0 - U4f3n[x];

(* volume charges special functions *)

fms[x_] = 1 - (1 - Exp[-x])/x;
V2i[k_?NumericQ, rv_?NumericQ] := 
  4 rv^3 NIntegrate[(
     r^2 BesselJ[1, k r])/(r^2 + rv^2)^2, {r, 0, rv}] + 
   NIntegrate[r BesselJ[1, k r], {r, rv, 1}];
V2v[g_?NumericQ, rv_?NumericQ] := 
  1/(2 Pi)^2 (8 Pi^2) NIntegrate[
    fms[k g]/k (V2i[k, rv])^2, {k, 0, Infinity}, MaxRecursion -> 15];
V4i1[k_?NumericQ, rv_?NumericQ] := -BesselJ[2, k] + 
   NIntegrate[r^2 BesselJ[2, k r], {r, rv, 1}];
V4i2[k_?NumericQ, rv_?NumericQ] := 
  k BesselJ[0, k] - 5 BesselJ[1, k] + rv^4 BesselJ[1, k rv] - 
   NIntegrate[r (-16 + r^2) BesselJ[1, k r], {r, rv, 1}] + 
   32 rv^3 NIntegrate[(
     r^4 (r^4 + 8 rv^2 - 2 r^2 (-4 + rv^2)) BesselJ[1, k r])/(r^2 + 
       rv^2)^4, {r, 0, rv}];
V4i3[k_?NumericQ, rv_?NumericQ] := 
  NIntegrate[(r^5 BesselJ[2, k r])/(r^2 + rv^2)^3, {r, 0, rv}];
V4v[g_?NumericQ, rv_?NumericQ] := 
  1/(2 Pi)^2 (2 Pi^2) NIntegrate[
    fms[k g]/
     k ((V4i1[k, rv])^2 + V2i[k, rv] V4i2[k, rv] + 
       32 rv^3 V4i1[k, rv] V4i3[k, rv] + 
       256 rv^6 (V4i3[k, rv])^2), {k, 0, Infinity}, 
    MaxRecursion -> 15];
V4i1p[k_?NumericQ, rv_?NumericQ] := 
  NIntegrate[r^2 BesselJ[2, k r], {r, rv, 1}];
V4nv[g_?NumericQ, rv_?NumericQ] := 
  1/(60 g Pi) (-8 - g (-4 + 9 g^2 + g^4) EllipticE[-(4/g^2)] + 
      g (28 + 11 g^2 + g^4) EllipticK[-(4/g^2)]) + 
   1/(2 Pi)^2 (2 Pi^2) NIntegrate[
     fms[k g]/
      k (-2 BesselJ[2, k] V4i1p[k, rv] + (V4i1p[k, rv])^2 + 
        V2i[k, rv] V4i2[k, rv] + 32 rv^3 V4i1[k, rv] V4i3[k, rv] + 
        256 rv^6 (V4i3[k, rv])^2), {k, 0, Infinity}, 
     MaxRecursion -> 15];
V4ntail[g_?NumericQ, rv_?NumericQ] := -(1/(2 Pi)^2) (2 Pi^2) 1/
   g NIntegrate[(1 - Exp[-k g])/
     k^2 (-2 BesselJ[2, k] V4i1p[k, rv] + (V4i1p[k, rv])^2 +(* V2i[k,
       rv]V4i2[k,rv]+ *)32 rv^3 V4i1[k, rv] V4i3[k, rv] + 
       256 rv^6 (V4i3[k, rv])^2), {k, 0, Infinity}, 
    MaxRecursion -> 15];
V4i2tail[k_?NumericQ, rv_?NumericQ] := -5 BesselJ[1, k] + 
   rv^4 BesselJ[1, k rv] - 
   NIntegrate[r (-16 + r^2) BesselJ[1, k r], {r, rv, 1}] + 
   32 rv^3 NIntegrate[(
     r^4 (r^4 + 8 rv^2 - 2 r^2 (-4 + rv^2)) BesselJ[1, k r])/(r^2 + 
       rv^2)^4, {r, 0, rv}];
V4ntail[g_?NumericQ, rv_?NumericQ] := -(1/(2 Pi)^2) (2 Pi^2) 1/
   g (NIntegrate[(1 - Exp[-k g])/
       k^2 (-2 BesselJ[2, k] V4i1p[k, rv] + (V4i1p[k, rv])^2 +(* V2i[
         k,rv]V4i2[k,rv]+ *)32 rv^3 V4i1[k, rv] V4i3[k, rv] + 
         256 rv^6 (V4i3[k, rv])^2), {k, 0, Infinity}, 
      MaxRecursion -> 15] + 
     NIntegrate[(1 - Exp[-k g])/
       k^2 (V2i[k, rv] (k BesselJ[0, k])), {k, 0, Infinity}, 
      MaxRecursion -> 15] + 
     NIntegrate[(1 - Exp[-k g])/k^2 (V2i[k, rv] V4i2tail[k, rv]), {k, 
       0, Infinity}, MaxRecursion -> 15]);
V4head[rv_] = 
  FullSimplify[
   1/(2 Pi)^2 (2 Pi^2) 1/
    180 (67 + 
      2 rv^3 (2240 (-2 + Log[8]) + 
         rv (11895 - 17280 Log[2] + 
            rv (2979 - 4320 Log[2] + 
               10 rv (-1309 - 
                  6 rv + (613 + 3 rv + 24 Log[2]) Log[8])))))];
V4n[g_?NumericQ, rv_?NumericQ] := 
  1/(60 g Pi) (-8 - g (-4 + 9 g^2 + g^4) EllipticE[-(4/g^2)] + 
      g (28 + 11 g^2 + g^4) EllipticK[-(4/g^2)]) + V4head[rv] + 
   V4ntail[g, rv];
k2[rho_?NumericQ, lambda_?NumericQ, rhoV_?NumericQ] = -(1/rho^2) + 
   V2v[lambda/rho, rhoV/rho] + (rhoV^3 W2f1[lambda/rhoV])/(
   lambda rho^2) + (rhoV^5 W2f2[lambda/rhoV])/(lambda rho^4) ;
k4[rho_?NumericQ, lambda_?NumericQ, rhoV_?NumericQ] = -(3/(2 rho^2)) +
    V4n[lambda/rho, rhoV/rho] + (rhoV^3 W4f1[lambda/rhoV])/(
   lambda rho^2) + (rhoV^5 W4f2[lambda/rhoV])/(lambda rho^4) + (
   rhoV^7 W4f3[lambda/rhoV])/(lambda rho^6);

(* Computes amplitude-independent vortex rotation frequency in Hz. *)
nu0[R_?NumericQ (* cylinder radius, m *), Lz_?NumericQ (* 
  cylinder thickness, m *), Ms_?NumericQ (* saturation magnetization, 
  A/m *), C_?NumericQ (* exchange stiffness C=2A, J/m *)] := 
 Block[{gammaLLG, K2, K4, mu0, Le, rho, lambda, rv, kappa2, kappa4},
  gammaLLG = 1.760859708*10^(11); (* gyromagnetic ratio, Rad/(s T)*)
  mu0 = 4 Pi * 10^(-7); (* permeability of vacuum V s/(A m) *)
  Le = Sqrt[C/(mu0 Ms^2)];(* exchange length, m *)
  rho = R/Le; (* cylinder radius in units of Le, 1 *)
  lambda = Lz/Le; (* cylinder thickness in units of Le, 1*)
  (* equilibrium vortex radius in units of R, 1*)
  rv = rhoV[lambda]/rho;
  (* dimensionless prefactor in 2-nd order kinetic Lagrangian*)
  kappa2 = 1 + rv^4 (4 Log[2] - 3);
  (* dimensionless prefactor in 4-th order kinetic Lagrangian*)
  (* kappa4 = 2-rv^2(23+rv^2((6061-6397 rv^2)/8-1152(1-rv^2)Log[2])); *)
  (* dimensionless 2-nd order potential energy expansion coefficient *)
  K2 = k2[rho, lambda, rv rho];
  (* dimensionless 4-th order potential energy expansion coefficient *)
  (* K4=k4[rho, lambda,rv rho]; *)
  mu0 Ms gammaLLG K2/kappa2/(2 Pi) (* frequency in Hz *)
  ]

